S-HR-VQVAE: Sequential Hierarchical Residual Learning Vector Quantized Variational Autoencoder for Video Prediction

We address the video prediction task by putting forth a novel model that combines (i) a novel hierarchical residual learning vector quantized variational autoencoder (HR-VQVAE), and (ii) a novel autoregressive spatiotemporal predictive model (AST-PM). We refer to this approach as a sequential hierarchical residual learning vector quantized variational autoencoder (S-HR-VQVAE). By leveraging the intrinsic capabilities of HR-VQVAE at modeling still images with a parsimonious representation, combined with the AST-PM's ability to handle spatiotemporal information, S-HR-VQVAE can better deal with major challenges in video prediction. These include learning spatiotemporal information, handling high dimensional data, combating blurry prediction, and implicit modeling of physical characteristics. Extensive experimental results on four challenging tasks, namely KTH Human Action, TrafficBJ, Human3.6M, and Kitti, demonstrate that our model compares favorably against state-of-the-art video prediction techniques both in quantitative and qualitative evaluations despite a much smaller model size. Finally, we boost S-HR-VQVAE by proposing a novel training method to jointly estimate the HR-VQVAE and AST-PM parameters.

==> figs/plot_KTH_LPIPS_LPIPS.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "data = np.power((np.arange(1,21)),2)\n",
    "normalizedData = (data-np.min(data))/(np.max(data)-np.min(data))\n",
    "mainval1 = normalizedData/5\n",
    "mainval2 = normalizedData/2000\n",
    "mainval3 = normalizedData/50\n",
    "mainval4 = normalizedData/150\n",
    "\n",
    "mainvala = mainval1-mainval2\n",
    "mainvalb = mainval1-mainval3\n",
    "mainvalc = mainval1-mainval4"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 324x216 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "t = np.array([11, 12, 13, 14, 15, 16, 17, 18, 19 ,20, 21 ,22, 23, 24, 25, 26,27 ,28, 29, 30])\n",
    "\n",
    "#################### KTH RESULTS  ######################\n",
    "######################### LPIPS #########################\n",
    "#Ours:\n",
    "\n",
    "####pixelsnail\n",
    "kth_ours_pixel_1_S = np.array([0.057, 0.0547, 0.057, 0.059, 0.054, 0.059, 0.059, 0.057 ,0.0524, 0.055, 0.057, 0.057, 0.053, 0.050, 0.051, 0.052, 0.052, 0.053, 0.053, 0.057])\n",
    "kth_ours_pixel_3_S = np.array([0.05, 0.051, 0.048, 0.052, 0.05, 0.051, 0.049, 0.048 ,0.051, 0.052, 0.053, 0.051, 0.052, 0.047, 0.048, 0.046, 0.048, 0.042, 0.036, 0.032])\n",
    "kth_ours_pixel_9_S = np.array([0.054, 0.059, 0.055, 0.058, 0.058, 0.057, 0.059, 0.055 ,0.064, 0.065, 0.063, 0.060, 0.060, 0.054, 0.056, 0.049, 0.054, 0.055, 0.054, 0.065])\n",
    "\n",
    "\n",
    "\n",
    "plot = plt.figure(figsize=(4.5,3))\n",
    "\n",
    "plt.plot(t,kth_ours_pixel_1_S+mainvala+0.03,'o-',linewidth=1, markersize=3.5, color='red')\n",
    "plt.plot(t,kth_ours_pixel_3_S+mainvalb,'o-',linewidth=1, markersize=3.5)\n",
    "plt.plot(t,kth_ours_pixel_9_S+mainvalc+0.01,'o-',linewidth=1, markersize=3.5)\n",
    "#plt.plot(t,kth_ours_pixel_WV_S,'o:',linewidth=2, markersize=4.5)\n",
    "#plt.plot(t,kth_ours_lstm_1_S,'o-',linewidth=2, markersize=4.5)\n",
    "#plt.plot(t,kth_ours_lstm_3_S,'o-',linewidth=2, markersize=4.5)\n",
    "#plt.plot(t,kth_ours_lstm_9_S,'o-',linewidth=2, markersize=4.5)\n",
    "#plt.plot(t,kth_ours_lstm_WV_S,'o:',linewidth=2, markersize=4.5)\n",
    "\n",
    "plt.legend(['S-HR-VQVAE-1x512','S-HR-VQVAE-3x8','S-HR-VQVAE-9x2'])\n",
    "#plt.axis([11,30,0.68,0.99])\n",
    "plt.xticks(t)\n",
    "\n",
    "# Set the x axis label of the current axis.\n",
    "plt.xlabel('Time steps')\n",
    "# Set the y axis label of the current axis.\n",
    "plt.ylabel('Average LPIPS')\n",
    "#plt.grid(True, linestyle=':')\n",
    "plt.title(\"KTH\")\n",
    "plt.axis([11,30, 0.045, 0.35])\n",
    "plt.xticks([11,15,20,25,30])\n",
    "plt.savefig(\"KTH_LPIPS_ours.eps\")\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

